Generative AI for Programming Education: Benchmarking ChatGPT, GPT-4, and Human Tutors

Generative AI and large language models hold great promise in enhancing computing education by powering next-generation educational technologies for introductory programming. Recent works have studied these models for different scenarios relevant to programming education; however, these works are limited for several reasons, as they typically consider already outdated models or only specific scenario(s). Consequently, there is a lack of a systematic study that benchmarks state-of-the-art models for a comprehensive set of programming education scenarios. In our work, we systematically evaluate two models, ChatGPT (based on GPT-3.5) and GPT-4, and compare their performance with human tutors for a variety of scenarios. We evaluate using five introductory Python programming problems and real-world buggy programs from an online platform, and assess performance using expert-based annotations. Our results show that GPT-4 drastically outperforms ChatGPT (based on GPT-3.5) and comes close to human tutors' performance for several scenarios. These results also highlight settings where GPT-4 still struggles, providing exciting future directions on developing techniques to improve the performance of these models.

==> figs/7_contextualized_explanation/fig_examples_data_new/Q11_p1_fixed.py <==
class Solution:
    def merge(self, S1, S2):
        x = S1
        y = S2
        res = ""
        p = len(x)
        q = len(y)
        i = 0
        z = p + q
        while len(res) < z:
            if i < p:
                res += x[i]
            if i < q:
                res += y[i]
            i += 1
        return res
